Aeroacoustics -- Theory and methods for analyzing flow-induced sound generation of technical and biological applications

Flow instabilities, wave propagation phenomena, and structural interaction are current topics of the field "Flow acoustics" also named "Aeroacoustics". Assuming the theory of classical mechanics, aeroacoustic applications are modeled by the conservation equations and suitable material models. In particular, the continuity equation, the Navier-Stokes equation, energy conservation, and the Navier equation are coupled. Depending on the field of application (e.g., slow flow speeds in relation to the speed of sound), further assumptions can simplify the calculation considerably. A systematic derivation of the models according to physical accuracy and calculation efficiency allows us to categorize a computational aeroacoustic model into a hierarchy of models in terms of accuracy, applicability and computational effort. In the simplest case, flow acoustics is described by analytical models in the form of scale models (class~1), like the eighth power law of Lighthill or the methods of VDI 2081 and VDI 3731 for technical sound emissions. Class~2 models (e.g. Sharland, K\"oltzsch, stochastic noise generation and radiation, random particle mesh method) allow empirical factors to be incorporated, which are based on experience (such as fan noise) and allow prediction of the sound. Class~3 models use a numerical decoupling of flow, acoustics, and structure. Thus, this class of models describe a pure forward coupling from the higher energy containing flow field to the sound field. Finally, to solve the full fluid-structure-acoustic interaction numerically, the field equations are solved in a coupled manner (class~4). The class~4 models are characterized by high computational effort and are physically most general but struggle with considerable numerical challenges.

==> clean.sh <==
#!/bin/bash
rm -rf *.aux *.loa *.log *.lof *.lot *.out *.toc *.upa *.upb *.gz *.bbl *.blg *.nav *.toc *.vrv *.snm *.vrb *.dvi *.run.xml *blx.bib *.bcf

